Leveraging Passage Retrieval with Generative Models for Open Domain Question Answering

Generative models for open domain question answering have proven to be competitive, without resorting to external knowledge. While promising, this approach requires to use models with billions of parameters, which are expensive to train and query. In this paper, we investigate how much these models can benefit from retrieving text passages, potentially containing evidence. We obtain state-of-the-art results on the Natural Questions and TriviaQA open benchmarks. Interestingly, we observe that the performance of this method significantly improves when increasing the number of retrieved passages. This is evidence that generative models are good at aggregating and combining evidence from multiple passages.

==> plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [5, 10, 25, 100]\n",
    "y = [55.2, 58., 61.1, 64.7]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rc('font', family='serif')\n",
    "plt.rc('xtick', labelsize='x-small')\n",
    "plt.rc('ytick', labelsize='x-small')\n",
    "\n",
    "fig = plt.figure(figsize=(4, 3))\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "plt.xticks([5, 10, 25, 100])\n",
    "plt.plot(x, y, c='steelblue', marker='d',markerfacecolor=\"w\", markeredgewidth=2)\n",
    "ax.set_xlabel('Number of contexts')\n",
    "ax.set_ylabel('Exact Match')\n",
    "plt.savefig(os.path.join('trivia_contexts.pdf'),dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot.py <==
import matplotlib as mpl
mpl.rcParams.update({'figure.titlesize': 'medium'})
mpl.rcParams.update({'axes.titlesize': 'medium'})
mpl.rcParams.update({'font.size': 8})
mpl.rcParams.update({'font.family': 'Times New Roman'})

mpl.rcParams.update({'axes.grid': True})
mpl.rcParams.update({'axes.axisbelow': True})

mpl.rcParams.update({'axes.edgecolor': 'black'})
mpl.rcParams.update({'axes.linewidth': 0.5})
mpl.rcParams.update({'axes.labelcolor': 'black'})

mpl.rcParams.update({'xtick.direction': 'in'})
mpl.rcParams.update({'ytick.direction': 'in'})

mpl.rcParams.update({'xtick.major.size': 2})
mpl.rcParams.update({'ytick.major.size': 2})
mpl.rcParams.update({'xtick.minor.size': 0})
mpl.rcParams.update({'ytick.minor.size': 0})

mpl.rcParams.update({'grid.color': '#dddddd'})
#mpl.rcParams.update({'grid.linestyle': '-'})
mpl.rcParams.update({'grid.linestyle': ''})

mpl.rcParams.update({'legend.numpoints': 1})
mpl.rcParams.update({'legend.fontsize': "medium"})
mpl.rcParams.update({'legend.frameon': True})

mpl.rcParams.update({'lines.markerfacecolor': 'black'})
mpl.rcParams.update({'lines.markeredgewidth': 1})
mpl.rcParams.update({'lines.markersize': 4})

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker

orange    = '#E24A33'
purple    = '#7A68A6'
blue      = '#348ABD'
turquoise = '#188487'
red       = '#A60628'
pink      = '#CF4457'
green     = '#467821'

#########################################
### PRUNING ON WMT, LM, SUMMARIZATION ###
#########################################

fig = plt.figure(figsize=(7, 1.4))
plt.subplots_adjust(wspace=0.4)

### Language Modeling ###
ax = plt.subplot(131)
plt.plot([5, 10, 25, 50, 100], [40.3, 42.9, 45.0, 45.4, 46.5], '-o', color=blue, mec=blue, mfc='white')

ax.set_xticks([5, 10, 25, 50, 100])
ax.set_xticklabels(["5   ", "   10", "25", "50", "100"])
ax.set_xlim([0, 105])
ax.set_ylim([40, 47])

ax.set_title("NaturalQuestions")
ax.set_xlabel("Number of passages")
ax.set_ylabel("Exact Match")

ax = plt.subplot(132)
plt.plot([5, 10, 25, 50, 100], [55.2, 58., 61.1, 63.5, 64.7], '-o', color=blue, mec=blue, mfc='white')

ax.set_xticks([5, 10, 25, 50, 100])
ax.set_xticklabels(["5   ", "   10", "25", "50", "100"])
ax.set_xlim([0, 105])

ax.set_title("TriviaQA")
ax.set_xlabel("Number of passages")
#ax.set_ylabel("Exact Match")

ax = plt.subplot(133)
plt.plot([5, 10, 25, 50, 100], [35.7, 39.7, 43.5, 46.6, 48.3], '-o', color=blue, mec=blue, mfc='white')

ax.set_xticks([5, 10, 25, 50, 100])
ax.set_xticklabels(["5   ", "   10", "25", "50", "100"])
ax.set_xlim([0, 105])

ax.set_title("SQuAD")
ax.set_xlabel("Number of passages")
#ax.set_ylabel("Exact Match")

plt.savefig('trivia_contexts.pdf', bbox_inches='tight')

